Power-Domain Interference Graph Estimation for Full-Duplex Millimeter-Wave Backhauling

Traditional wisdom for network resource management allocates separate frequency-time resources for measurement and data transmission tasks. As a result, the two types of tasks have to compete for resources, and a heavy measurement task inevitably reduces available resources for data transmission. This prevents interference graph estimation (IGE), a heavy yet important measurement task, from being widely used in practice. To resolve this issue, we propose to use power as a new dimension for interference measurement in full-duplex millimeter-wave backhaul networks, such that data transmission and measurement can be done simultaneously using the same frequency-time resources. Our core insight is to consider the mmWave network as a linear system, where the received power of a node is a linear combination of the channel gains. By controlling the powers of transmitters, we can find unique solutions for the channel gains of interference links and use them to estimate the interference. To accomplish resource allocation and IGE simultaneously, we jointly optimize resource allocation and IGE with power control. Extensive simulations show that significant links in the interference graph can be accurately estimated with minimal extra power consumption, independent of the time and carrier frequency offsets between nodes.

==> figs/iter_plot.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import xlrd
#导入包调整刻度线
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
cost = pd.read_excel(r'C:\Users\97682\Desktop\TWC_major_new\2_14iteration\plot\data.xlsx')
sns.set_theme(style='ticks',
              font='sans-serif', font_scale=1, color_codes=True)
sns.set_palette(sns.color_palette("Paired", 8))

fig, ax1 = plt.subplots(figsize=(6, 4))
# ax1.set_title("Power with Rank",fontsize=20)
# ax1.set_xlabel("Network size (#UEs)", fontsize=14)
# ax1.set_ylabel("Total Power Gap (%)", fontsize=14)
ax1.set_ylim(95.2,96)
plt.yticks([95.2,95.4,95.6,95.8,96])
ax1.set_xlim(1, 22)
plt.xticks([1,4,7,10,13,16,19,22])
#fliersize表示异常点的大小
#saturation设置饱和度

# sns.set_palette(my_pal)
# ax1 = sns.boxplot(x="iter", y="g_error", linewidth=1,
#                   saturation=1,width=0.2,fliersize=0,
#                   showfliers=True,
#                   color='xkcd:azure',
#                   data=cost,whis=1)
ax1=sns.lineplot(x="iter", y="power",
            color='xkcd:azure',marker='D',markersize=8,
             data=cost)

# ax1.legend(fontsize=12,loc=3)
ax1.set_xlabel("Number of iterations", fontsize=16)
ax1.set_ylabel("Power consumption (W)", fontsize=16)
plt.yticks(fontsize=15)
plt.xticks(fontsize=16)
plt.grid(axis='x',linestyle='--',linewidth=1)
ax2=ax1.twinx()
ax2=sns.lineplot(x="iter", y="cn",
            color='tomato',marker='o',markersize=8,
             data=cost)
ax2.set_ylabel("Condition number", fontsize=16)
ax2=plt.tick_params(axis='y',colors='tomato')
plt.yticks(fontsize=15)
plt.yticks([38.5,39.5,40.5,41.5,42.5])
plt.grid(axis='y',linestyle='--',linewidth=1)
plt.grid(axis='x',linestyle='--',linewidth=1)
plt.tight_layout()
plt.show()
fig.savefig("iteration.pdf")

==> figs/to_plot.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import xlrd
#导入包调整刻度线
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
cost = pd.read_excel(r'C:\Users\97682\Desktop\TO\TO.xlsx')


sns.set_theme(style='ticks',
              font='sans-serif', font_scale=1, color_codes=True)
sns.set_palette(sns.color_palette("Paired", 8))



fig, ax1 = plt.subplots(figsize=(4.5, 3.5))
# ax1.set_title("Power with Rank",fontsize=20)

ax1.set_ylim(-10,10)
plt.yticks([-10,-5,0,5,10])

# ax1.set_xlim(35, 210)
# ax1.set_ylim(0, 1)
#fliersize表示异常点的大小
#saturation设置饱和度

# sns.set_palette(my_pal)
ax1 = sns.boxplot(x="TO", y="h_error", linewidth=1,
                  saturation=1,width=0.6,fliersize=2,
                  showfliers=True,
                  hue='type',
                  palette=['tomato','xkcd:azure'],
                  data=cost,whis=1.5)
# ax1.legend(fontsize=12,loc=3)
ax1.set_xlabel(" Normalized TO", fontsize=16)
ax1.set_ylabel(r"$g$ error (dB)", fontsize=16)
plt.yticks(fontsize=16)
plt.xticks(fontsize=16)
plt.xticks([0,1,2,3,4,5,6,7,8],['0.6','0.9','1','1.5','2','2.5','5','15','25'])
# ax2=ax1.twinx()
#
# ax2 = sns.boxplot(x="times", y="g_error", linewidth=1,
#                   saturation=1,width=0.2,fliersize=0,
#                   showfliers=True,
#                   color='xkcd:azure',
#                   data=cost2,whis=2)
#
# ax2.set_ylabel(r"$g$ error (dB)", fontsize=16)
# ax2=plt.yticks([0,5,10,15])

plt.legend(loc='upper left', ncol=1, fontsize=15,title_fontsize=14, frameon=False,labelspacing=0.3, bbox_to_anchor=(0.00001, 0.51, 0.51, 0.5))
plt.grid(axis='y',linestyle='--',linewidth=1)
# palette=my_pal
plt.tight_layout()
plt.show()
fig.savefig("h_size_estimation.pdf")
